Bootstrapping Lattice Vacua

This paper demonstrates the application of semidefinite programming to lattice field theories, showcasing spin chains and lattice scalar field theory. Requiring expectation values of manifestly positive semi-definite operators to be non-negative results in a lower bound on the ground-state energy of any quantum mechanical system, which can be made arbitrarily tight for systems described by finite-dimensional Hilbert spaces. Such bounds can be obtained directly in the infinite-volume limit. The process of optimizing these lower bounds also yields estimates for a chosen set of expectation values in the ground state.

==> figures/aho-left.py <==
import numpy as np
import picos


###########################
# True ground state energy

def gse(lamda):
    m = 1.
    g = lamda
    N = 500

    a = np.zeros((N,N))
    for i in range(N-1):
        a[i,i+1] = np.sqrt(i+1)*np.sqrt(m)
    adag = a.transpose().conjugate()

    x = 1/(m*np.sqrt(2)) * (a + adag)
    p = 1j*np.sqrt(m/2) * (adag - a)
    H = adag@a + 1/2 * np.eye(N) + g/4*x@x@x@x

    E, U = np.linalg.eigh(H)
    return E[0]


#########################
# Manipulating operators

def product_terms(x1,p1,x2,p2):
    if p1 == 0 or x2 == 0:
        yield ((x1+x2,p1+p2), 1.)
        return
    yield from product_terms(x1+1,p1,x2-1,p2)
    for ((x,p),c) in product_terms(x1,p1-1,x2-1,p2):
        yield ((x,p),-1j*p1*c)

class Operator:
    def __init__(self, x=None):
        if isinstance(x, str):
            if x == 'x':
                self.c = {'x': complex(1)}
            elif x == 'p':
                self.c = {'p': complex(1)}
            else:
                raise "must be x or p"
        elif x is not None:
            self.c = {'': complex(x)}
        else:
            self.c = dict()

    def __add__(self, op):
        r = Operator()
        for term in set.union(set(self.c), set(op.c)):
            r.c[term] = 0.
            if term in self.c:
                r.c[term] += self.c[term]
            if term in op.c:
                r.c[term] += op.c[term]
        return r

    def __sub__(self, op):
        return self+(-op)

    def __neg__(self):
        r = Operator()
        for term in self.c:
            r.c[term] = -self.c[term]
        return r

    def __mul__(self, op):
        r = Operator()
        for t1 in self.c:
            for t2 in op.c:
                x1 = t1.count('x')
                p1 = t1.count('p')
                x2 = t2.count('x')
                p2 = t2.count('p')
                for ((x,p),c) in product_terms(x1,p1,x2,p2):
                    if 'x'*x+'p'*p not in r.c:
                        r.c['x'*x+'p'*p] = 0.
                    r.c['x'*x+'p'*p] += c*self.c[t1]*op.c[t2]
        return r

    def __rmul__(self, x):
        r = Operator()
        for term in self.c:
            r.c[term] = x * self.c[term]
        return r

    def __str__(self):
        return str(self.c)

def operator(desc):
    op = Operator(1.)
    for c in desc:
        op = op*Operator(c)
    return op

def commutator(a, b):
    return a*b - b*a


def bound(lamda, Nx, Np):
    Nx = Nx+1
    Np = Np+1

    ##############
    # Hamiltonian

    H_sho = 0.5*(operator('xx') + operator('pp'))
    H = H_sho + lamda/4*operator('xxxx')

    ##############
    # Constraints

    # PARAMETERS TO MODIFY:
    #Nx = 7
    #Np = 2

    Tx = 2*Nx+1
    Tp = 2*Np+1

    evar_names = ['x'*x+'p'*p for x in range(Tx) for p in range(Tp)]
    evars = {n: picos.ComplexVariable(f'<{n}>') for n in evar_names}
    idx = {evar_names[i]: i for i in range(len(evar_names))}

    problem = picos.Problem()

    # We target the energy
    eH = 0
    for (t,coef) in H.c.items():
        eH += coef*evars[t]
    problem.set_objective('min', eH.real)

    # Positivity bounds
    ops = ['x'*x for x in range(Nx)] + ['p'*p for p in range(Np)]
    M = picos.HermitianVariable("M", len(ops))
    for t1 in ops:
        for t2 in ops:
            i1 = ops.index(t1)
            i2 = ops.index(t2)
            op = operator(t1+t2[::-1])
            e = picos.Constant(0)
            for (t,c) in op.c.items():
                e += c*evars[t]
            problem.add_constraint(M[i1,i2] == e)
    problem.add_constraint(M >> 0)

    # Fix normalization
    problem.add_constraint(evars[''] == 1.)

    if False:
        # Commutators must vanish
        for x in range(Tx):
            for p in range(Tp):
                try:
                    op = operator('x'*x+'p'*p)
                    com = commutator(H,op)
                    ecom = 0
                    for (t,c) in com.c.items():
                        ecom += c*evars[t]
                except KeyError:
                    continue
                problem.add_constraint(ecom == 0)

    sol = problem.solve(solver = 'mosek', primals=None, duals=None)
    #sol = problem.solve(solver = 'mosek', primals=True, duals=False)
    #sol = problem.solve(solver = 'mosek', primals=None, duals=True)
    return sol.reported_value

#print(bound(0))
#print(bound(0.1))


import matplotlib
import matplotlib.pyplot as plt

matplotlib.style.use('classic')
matplotlib.rcParams['font.family'] = 'STIXGeneral'
matplotlib.rcParams['axes.prop_cycle'] = plt.cycler(color='krbg')
matplotlib.rcParams['legend.numpoints'] = 1


lamdas = np.linspace(0,10,20)

plt.figure(figsize=(5,4))
plt.plot(lamdas, np.vectorize(gse)(lamdas), label='Exact', c='black')
plt.plot(lamdas, np.vectorize(lambda l: bound(l, 2, 1))(lamdas), label='$N_x = 2$', ls=':', lw=1.5)
plt.plot(lamdas, np.vectorize(lambda l: bound(l, 6, 1))(lamdas), label='$N_x = 6$', ls='-.', lw=1.5)
plt.plot(lamdas, np.vectorize(lambda l: bound(l, 8, 1))(lamdas), label='$N_x = 8$', ls='--', lw=1.5)
plt.ylabel('$E_0$')
plt.xlabel('$\lambda$')
plt.legend(loc='best')
plt.tight_layout()
plt.savefig('aho-left.png', dpi=300)


==> figures/aho-right.py <==
import numpy as np
import picos


###########################
# True ground state energy

def e_xx(lamda):
    m = 1.
    g = lamda
    N = 500

    a = np.zeros((N,N))
    for i in range(N-1):
        a[i,i+1] = np.sqrt(i+1)*np.sqrt(m)
    adag = a.transpose().conjugate()

    x = 1/(m*np.sqrt(2)) * (a + adag)
    p = 1j*np.sqrt(m/2) * (adag - a)
    H = adag@a + 1/2 * np.eye(N) + g/4*x@x@x@x

    E, U = np.linalg.eigh(H)
    gnd = U[:,0]
    return gnd.conj().T @ x @ x @ gnd


#########################
# Manipulating operators

def product_terms(x1,p1,x2,p2):
    if p1 == 0 or x2 == 0:
        yield ((x1+x2,p1+p2), 1.)
        return
    yield from product_terms(x1+1,p1,x2-1,p2)
    for ((x,p),c) in product_terms(x1,p1-1,x2-1,p2):
        yield ((x,p),-1j*p1*c)

class Operator:
    def __init__(self, x=None):
        if isinstance(x, str):
            if x == 'x':
                self.c = {'x': complex(1)}
            elif x == 'p':
                self.c = {'p': complex(1)}
            else:
                raise "must be x or p"
        elif x is not None:
            self.c = {'': complex(x)}
        else:
            self.c = dict()

    def __add__(self, op):
        r = Operator()
        for term in set.union(set(self.c), set(op.c)):
            r.c[term] = 0.
            if term in self.c:
                r.c[term] += self.c[term]
            if term in op.c:
                r.c[term] += op.c[term]
        return r

    def __sub__(self, op):
        return self+(-op)

    def __neg__(self):
        r = Operator()
        for term in self.c:
            r.c[term] = -self.c[term]
        return r

    def __mul__(self, op):
        r = Operator()
        for t1 in self.c:
            for t2 in op.c:
                x1 = t1.count('x')
                p1 = t1.count('p')
                x2 = t2.count('x')
                p2 = t2.count('p')
                for ((x,p),c) in product_terms(x1,p1,x2,p2):
                    if 'x'*x+'p'*p not in r.c:
                        r.c['x'*x+'p'*p] = 0.
                    r.c['x'*x+'p'*p] += c*self.c[t1]*op.c[t2]
        return r

    def __rmul__(self, x):
        r = Operator()
        for term in self.c:
            r.c[term] = x * self.c[term]
        return r

    def __str__(self):
        return str(self.c)

def operator(desc):
    op = Operator(1.)
    for c in desc:
        op = op*Operator(c)
    return op

def commutator(a, b):
    return a*b - b*a


def est_xx(lamda, Nx, Np):
    Nx = Nx+1
    Np = Np+1

    ##############
    # Hamiltonian

    H_sho = 0.5*(operator('xx') + operator('pp'))
    H = H_sho + lamda/4*operator('xxxx')

    ##############
    # Constraints

    # PARAMETERS TO MODIFY:
    #Nx = 7
    #Np = 2

    Tx = 2*Nx+1
    Tp = 2*Np+1

    evar_names = ['x'*x+'p'*p for x in range(Tx) for p in range(Tp)]
    evars = {n: picos.ComplexVariable(f'<{n}>') for n in evar_names}
    idx = {evar_names[i]: i for i in range(len(evar_names))}

    problem = picos.Problem()

    # We target the energy
    eH = 0
    for (t,coef) in H.c.items():
        eH += coef*evars[t]
    problem.set_objective('min', eH.real)

    # Positivity bounds
    ops = ['x'*x for x in range(Nx)] + ['p'*p for p in range(Np)]
    M = picos.HermitianVariable("M", len(ops))
    for t1 in ops:
        for t2 in ops:
            i1 = ops.index(t1)
            i2 = ops.index(t2)
            op = operator(t1+t2[::-1])
            e = picos.Constant(0)
            for (t,c) in op.c.items():
                e += c*evars[t]
            problem.add_constraint(M[i1,i2] == e)
    problem.add_constraint(M >> 0)

    # Fix normalization
    problem.add_constraint(evars[''] == 1.)

    if False:
        # Commutators must vanish
        for x in range(Tx):
            for p in range(Tp):
                try:
                    op = operator('x'*x+'p'*p)
                    com = commutator(H,op)
                    ecom = 0
                    for (t,c) in com.c.items():
                        ecom += c*evars[t]
                except KeyError:
                    continue
                problem.add_constraint(ecom == 0)

    sol = problem.solve(solver = 'mosek', primals=None, duals=None)
    #sol = problem.solve(solver = 'mosek', primals=None, duals=True)
    return complex(evars['xx']).real
    #return sol.reported_value

#print(bound(0))
#print(bound(0.1))


import matplotlib
import matplotlib.pyplot as plt

matplotlib.style.use('classic')
matplotlib.rcParams['font.family'] = 'STIXGeneral'
matplotlib.rcParams['axes.prop_cycle'] = plt.cycler(color='krbg')
matplotlib.rcParams['legend.numpoints'] = 1


lamdas = np.linspace(0,10,20)

plt.figure(figsize=(5,4))
plt.plot(lamdas, np.vectorize(e_xx)(lamdas), label='Exact', c='black')
plt.plot(lamdas, np.vectorize(lambda l: est_xx(l, 2, 1))(lamdas), label='$N_x = 2$', ls=':', lw=1.5)
plt.plot(lamdas, np.vectorize(lambda l: est_xx(l, 6, 1))(lamdas), label='$N_x = 6$', ls='-.', lw=1.5)
plt.plot(lamdas, np.vectorize(lambda l: est_xx(l, 8, 1))(lamdas), label='$N_x = 8$', ls='--', lw=1.5)
plt.ylabel('$\\langle x^2\\rangle$')
plt.xlabel('$\lambda$')
plt.legend(loc='best')
plt.tight_layout()
plt.savefig('aho-right.png', dpi=300)


==> figures/greedy.py <==
import numpy as np
import picos
import pickle
import sys

L = 4
#L = 4
Jx = 1/3.
Jy = 1/2.
Jz = 1.


#########
# EXACT #
#########

def gse(mu):

    pauli_i = np.array([[1,0],[0,1]],dtype=np.complex128)
    pauli_x = np.array([[0,1],[1,0]],dtype=np.complex128)
    pauli_y = np.array([[0,-1j],[1j,0]],dtype=np.complex128)
    pauli_z = np.array([[1,0],[0,-1]],dtype=np.complex128)

    sigma_x = [np.ones((1,1), dtype=np.complex128) for _ in range(L)]
    sigma_y = [np.ones((1,1), dtype=np.complex128) for _ in range(L)]
    sigma_z = [np.ones((1,1), dtype=np.complex128) for _ in range(L)]

    for x in range(L):
        for y in range(L):
            if x == y:
                sigma_x[x] = np.kron(sigma_x[x], pauli_x)
                sigma_y[x] = np.kron(sigma_y[x], pauli_y)
                sigma_z[x] = np.kron(sigma_z[x], pauli_z)
            else:
                sigma_x[x] = np.kron(sigma_x[x], pauli_i)
                sigma_y[x] = np.kron(sigma_y[x], pauli_i)
                sigma_z[x] = np.kron(sigma_z[x], pauli_i)

    D = 2**L
    H = np.zeros((D,D), dtype=np.complex128)
    for x in range(L):
        xp = (x+1)%L
        H -= mu*sigma_x[x]
        if L == 1:
            continue
        if L == 2 and xp == 0:
            continue
        H -= Jx*sigma_x[x]@sigma_x[xp]
        H -= Jy*sigma_y[x]@sigma_y[xp]
        H -= Jz*sigma_z[x]@sigma_z[xp]

    vals, vecs = np.linalg.eigh(H)
    return vals[0]


#######
# SDP #
#######

#########################
# Manipulating operators

def pauli_mul_1(a, b):
    if a == 'I':
        return b, 1.+0j
    if b == 'I':
        return a, 1.+0j
    if a == b:
        return 'I', 1.+0j
    if a == 'X' and b == 'Y':
        return 'Z', 1j
    if a == 'Y' and b == 'Z':
        return 'X', 1j
    if a == 'Z' and b == 'X':
        return 'Y', 1j
    r, c = pauli_mul(b, a)
    return r, -c

def pauli_mul(a, b):
    assert len(a) == len(b)
    c = 1.
    r = []
    for i in range(len(a)):
        s, d = pauli_mul_1(a[i], b[i])
        r.append(s)
        c *= d
    return ''.join(r), c

class Operator:
    def __init__(self, pauli=None, N=None):
        assert pauli is None or N is None
        assert pauli is not None or N is not None
        if N is not None:
            self.N = N
            self.terms = dict()
        if pauli is not None:
            self.N = len(pauli)
            self.terms = {pauli: 1.+0j}

    def __iadd__(self, op):
        assert self.N == op.N
        for s, c in op.terms.items():
            if s not in self.terms:
                self.terms[s] = 0.j
            self.terms[s] += c
        return self

    def __sub__(self, op):
        assert self.N == op.N
        return self+(-op)

    def __neg__(self):
        return -1*self

    def __add__(self, op):
        assert self.N == op.N
        r = Operator(N=self.N)
        r += self
        r += op
        return r

    def __mul__(self, op):
        assert self.N == op.N
        r = Operator(N=self.N)
        for s, c in self.terms.items():
            for sp, cp in op.terms.items():
                ns, nc = pauli_mul(s,sp)
                nc *= c*cp
                r.terms[ns] = nc
        return r

    def __rmul__(self, x):
        r = Operator(N=self.N)
        for s, c in self.terms.items():
            r.terms[s] = x*c
        return r

    def dag(self):
        r = Operator(N=self.N)
        for s, c in self.terms.items():
            r.terms[s] = c.conjugate()
        return r

    def __str__(self):
        return ' + '.join([f'{self.terms[t]}*{str(t)}' for t in self.terms])


# The set of operators that generate the positivity bounds.
def rot(l, x):
    return l[-x:] + l[:-x]

ops1 = ['I'*L]
ops1 += [rot('X' + 'I'*(L-1),x) for x in range(L)]
ops1 += [rot('XX' + 'I'*(L-2),x) for x in range(L)]
#ops1 += [rot('YY' + 'I'*(L-2),x) for x in range(L)]
ops1 += [rot('ZZ' + 'I'*(L-2),x) for x in range(L)]
ops1 = list(set(ops1))

ops2 = ops1 + [rot('YY' + 'I'*(L-2),x) for x in range(L)]

candidates = []
candidates += [rot('YY' + 'I'*(L-2),x) for x in range(L)]
candidates += [rot('Y' + 'I'*(L-1),x) for x in range(L)]
candidates += [rot('Z' + 'I'*(L-1),x) for x in range(L)]
candidates += [rot('XY' + 'I'*(L-2),x) for x in range(L)]
candidates += [rot('YX' + 'I'*(L-2),x) for x in range(L)]
candidates += [rot('YZ' + 'I'*(L-2),x) for x in range(L)]
candidates += [rot('ZY' + 'I'*(L-2),x) for x in range(L)]
candidates += [rot('ZX' + 'I'*(L-2),x) for x in range(L)]
candidates += [rot('XZ' + 'I'*(L-2),x) for x in range(L)]
candidates += [rot('XIX'+'I'*(L-3),x) for x in range(L)]
candidates += [rot('YIY'+'I'*(L-3),x) for x in range(L)]
candidates += [rot('ZIZ'+'I'*(L-3),x) for x in range(L)]
candidates += [rot('XIY'+'I'*(L-3),x) for x in range(L)]
candidates += [rot('YIZ'+'I'*(L-3),x) for x in range(L)]
candidates += [rot('ZIX'+'I'*(L-3),x) for x in range(L)]
candidates += [rot('YIX'+'I'*(L-3),x) for x in range(L)]
candidates += [rot('ZIY'+'I'*(L-3),x) for x in range(L)]
candidates += [rot('XIZ'+'I'*(L-3),x) for x in range(L)]
candidates = list(set(candidates))


def bound(mu, ops):

    ##############
    # Hamiltonian

    H = 0.*Operator('I'*L)
    for x in range(L):
        H -= mu*Operator('I'*x + 'X' + 'I'*(L-x-1))
    for x in range(L-1):
        H -= Jx * Operator('I'*x + 'XX' + 'I'*(L-x-2))
        H -= Jy * Operator('I'*x + 'YY' + 'I'*(L-x-2))
        H -= Jz * Operator('I'*x + 'ZZ' + 'I'*(L-x-2))
    if L > 2:
        H -= Jx * Operator('X'+'I'*(L-2)+'X')
        H -= Jy * Operator('Y'+'I'*(L-2)+'Y')
        H -= Jz * Operator('Z'+'I'*(L-2)+'Z')


    ############################
    # Semi-definite programming

    # Now we can list all the operators we need.
    evar_names = ['I'*L]
    for t1 in ops:
        for t2 in ops:
            i1 = ops.index(t1)
            i2 = ops.index(t2)
            op = Operator(t1).dag() * Operator(t2)
            for (s,c) in op.terms.items():
                if s not in evar_names:
                    evar_names.append(s)

    evars = {n: picos.ComplexVariable(f'<{n}>') for n in evar_names}
    idx = {evar_names[i]: i for i in range(len(evar_names))}

    problem = picos.Problem(verbosity=0)

    # We target the energy
    eH = 0
    for (s,c) in H.terms.items():
        eH += c*evars[s]
    problem.set_objective('min', eH.real)

    # Positivity bounds
    M = picos.HermitianVariable("M", len(ops))
    for t1 in ops:
        for t2 in ops:
            i1 = ops.index(t1)
            i2 = ops.index(t2)
            op = Operator(t1).dag() * Operator(t2)
            e = picos.Constant(0)
            for (s,c) in op.terms.items():
                e += c*evars[s]
            problem.add_constraint(M[i1,i2] == e)
    problem.add_constraint(M >> 0)

    # Fix normalization
    problem.add_constraint(evars['I'*L] == 1.)

    sol = problem.solve(solver = 'mosek', primals=None, duals=None)
    return sol.reported_value




try:
    with open('greedy-ops.pickle', 'rb') as f:
        opses = pickle.load(f)
except:
    # Decide on sets of operations.

    mu0 = 0.7
    print(f'{mu0} {gse(mu0)}')

    ops = ops1.copy()
    opses = [ops.copy()]

    base = bound(mu0, ops)
    for _ in range(4):
        print(len(ops), base)
        best = base-1
        best_op = None
        for op in candidates:
            if op in ops:
                continue
            ops_new = ops+[op]
            new = bound(mu0, ops_new)
            #print(f'                {op}    {new}')
            if new > best:
                best = new
                best_op = op
        print(f'    adding {best_op}')
        ops.append(best_op)
        opses.append(ops.copy())
        base = best
    with open('greedy-ops.pickle', 'wb') as f:
        pickle.dump(opses, f)


print(f'mu = 0.7      {gse(0.7)} {bound(0.7,opses[-1])} {bound(0.7,ops2)}')

mus = np.linspace(0,1.4,21)

import matplotlib
import matplotlib.pyplot as plt

matplotlib.style.use('classic')
matplotlib.rcParams['font.family'] = 'STIXGeneral'
matplotlib.rcParams['axes.prop_cycle'] = plt.cycler(color='krbg')
matplotlib.rcParams['legend.numpoints'] = 1


plt.figure(figsize=(6,4))
plt.plot(mus, np.vectorize(gse)(mus), label='Exact', c='black')
for ops in opses:
    plt.plot(mus, np.vectorize(lambda m: bound(m, ops))(mus), label=f'$N = {len(ops)-1}$', ls='--')
plt.ylabel('$E_0$')
plt.xlabel('$\mu$')
plt.legend(loc='best')
plt.tight_layout()
plt.savefig('greedy.png', dpi=300)


==> figures/limit.py <==
import numpy as np
import pickle
import picos
from scipy.optimize import minimize


#############
# Parameters

Jx = 1/3.
Jy = 1/2.
Jz = 1.

############
# Exact-ish

def gse(mu,L):
    pauli_i = np.array([[1,0],[0,1]],dtype=np.complex128)
    pauli_x = np.array([[0,1],[1,0]],dtype=np.complex128)
    pauli_y = np.array([[0,-1j],[1j,0]],dtype=np.complex128)
    pauli_z = np.array([[1,0],[0,-1]],dtype=np.complex128)

    sigma_x = [np.ones((1,1), dtype=np.complex128) for _ in range(L)]
    sigma_y = [np.ones((1,1), dtype=np.complex128) for _ in range(L)]
    sigma_z = [np.ones((1,1), dtype=np.complex128) for _ in range(L)]

    for x in range(L):
        for y in range(L):
            if x == y:
                sigma_x[x] = np.kron(sigma_x[x], pauli_x)
                sigma_y[x] = np.kron(sigma_y[x], pauli_y)
                sigma_z[x] = np.kron(sigma_z[x], pauli_z)
            else:
                sigma_x[x] = np.kron(sigma_x[x], pauli_i)
                sigma_y[x] = np.kron(sigma_y[x], pauli_i)
                sigma_z[x] = np.kron(sigma_z[x], pauli_i)

    D = 2**L
    H = np.zeros((D,D), dtype=np.complex128)
    for x in range(L):
        xp = (x+1)%L
        H -= mu*sigma_x[x]
        if L == 1:
            continue
        if L == 2 and xp == 0:
            continue
        H -= Jx*sigma_x[x]@sigma_x[xp]
        H -= Jy*sigma_y[x]@sigma_y[xp]
        H -= Jz*sigma_z[x]@sigma_z[xp]

    vals, vecs = np.linalg.eigh(H)
    return vals[0]/L



######
# MPS

def mps_gse(mu,D,tries=1):
    print(f'    running mps_gse({mu},{D})')
    L = 25

    best = 1e100

    for try_ in range(tries):
        ######################
        # Hamiltonian density

        s0 = np.eye(2,dtype=np.complex64)
        sx = np.array([[0,1],[1,0]],dtype=np.complex64)
        sy = np.array([[0,-1j],[1j,0]],dtype=np.complex64)
        sz = np.array([[1,0],[0,-1]],dtype=np.complex64)

        H = -0.5*mu*(np.einsum('ij,kl->ijkl',sx,s0) + np.einsum('ij,kl->ijkl',s0,sx))
        H -= Jx*np.einsum('ij,kl->ijkl',sx,sx)
        H -= Jy*np.einsum('ij,kl->ijkl',sy,sy)
        H -= Jz*np.einsum('ij,kl->ijkl',sz,sz)


        ###################
        # MPS contractions

        def mps_norm(A):
            B = np.einsum('sij,skl->ijkl', A, A.conj())
            C = B
            for n in range(L-1):
                C = np.einsum('ijkl,jmln->imkn', C, B)
            return np.einsum('iijj->', C).real

        def mps_op1(A, M):
            B = np.einsum('sij,skl->ijkl', A, A.conj())
            Bop = np.einsum('sij,st,tkl->ijkl', A, M, A.conj())
            C = Bop
            for n in range(L-1):
                C = np.einsum('ijkl,jmln->imkn', C, B)
            return np.einsum('iijj->', C).real

        def mps_op2(A, M):
            B = np.einsum('sij,skl->ijkl', A, A.conj())
            Bop = np.einsum('dab,ebc,dfeh,fij,hjk->acik', A, A, M, A.conj(), A.conj())
            C = Bop
            for n in range(L-2):
                C = np.einsum('ijkl,jmln->imkn', C, B)
            return np.einsum('iijj->', C).real

        #########
        # Search

        def energy(A_ri):
            A_ri = np.array(A_ri).reshape(2,D,D,2)
            A = A_ri[...,0] + 1j*A_ri[...,1]
            return mps_op2(A,H) / mps_norm(A)

        opt = minimize(energy, np.random.normal(size=(2,D,D,2)))
        A_ri = opt.x.reshape(2,D,D,2)
        A = A_ri[...,0] + 1j*A_ri[...,1]
        Edens = mps_op2(A,H) / mps_norm(A)
        if Edens < best:
            best = Edens
    return best


#########################
# Manipulating operators

def pauli_mul_1(a, b):
    if a == 'I':
        return b, 1.+0j
    if b == 'I':
        return a, 1.+0j
    if a == b:
        return 'I', 1.+0j
    if a == 'X' and b == 'Y':
        return 'Z', 1j
    if a == 'Y' and b == 'Z':
        return 'X', 1j
    if a == 'Z' and b == 'X':
        return 'Y', 1j
    r, c = pauli_mul(b, a)
    return r, -c

def pauli_mul(a, b):
    assert len(a) == len(b)
    c = 1.
    r = []
    for i in range(len(a)):
        s, d = pauli_mul_1(a[i], b[i])
        r.append(s)
        c *= d
    return ''.join(r), c

class Operator:
    def __init__(self, pauli=None, N=None):
        assert pauli is None or N is None
        assert pauli is not None or N is not None
        if N is not None:
            self.N = N
            self.terms = dict()
        if pauli is not None:
            self.N = len(pauli)
            self.terms = {pauli: 1.+0j}

    def __iadd__(self, op):
        assert self.N == op.N
        for s, c in op.terms.items():
            if s not in self.terms:
                self.terms[s] = 0.j
            self.terms[s] += c
        return self

    def __sub__(self, op):
        assert self.N == op.N
        return self+(-op)

    def __neg__(self):
        return -1*self

    def __add__(self, op):
        assert self.N == op.N
        r = Operator(N=self.N)
        r += self
        r += op
        return r

    def __mul__(self, op):
        assert self.N == op.N
        r = Operator(N=self.N)
        for s, c in self.terms.items():
            for sp, cp in op.terms.items():
                ns, nc = pauli_mul(s,sp)
                nc *= c*cp
                r.terms[ns] = nc
        return r

    def __rmul__(self, x):
        r = Operator(N=self.N)
        for s, c in self.terms.items():
            r.terms[s] = x*c
        return r

    def dag(self):
        r = Operator(N=self.N)
        for s, c in self.terms.items():
            r.terms[s] = c.conjugate()
        return r

    def __str__(self):
        return ' + '.join([f'{self.terms[t]}*{str(t)}' for t in self.terms])


# Size of operators to consider.
pad = 1
L = 2*pad+2
padI = 'I'*pad

# Starting set of operators.
ops1 = ['I'*L, padI+'XI'+padI, padI+'IX'+padI]
ops1 += [padI+'XX'+padI, padI+'ZZ'+padI]

#ops1 += [padI+'XX'+padI, padI+'YY'+padI, padI+'ZZ'+padI]
ops2 = ops1 + [padI+'YY'+padI]
ops3 = ops2 + ['ZIZI']
#ops2 = ['IIII', 'IXII', 'IIXI', 'IZZI', 'IYYI', 'ZIZI']
#ops2 = ['IIII', 'IXII', 'IIXI', 'IXXI', 'IZZI', 'IYYI', 'ZIZI']
#ops2 = ['IIII', 'IYZI', 'IXII', 'IIXI', 'IXXI', 'IZZI', 'IYYI', 'ZZII', 'XXII', 'YYII', 'XYII']

# Possible operators to add
candidates = []
candidates += [padI+a+b+padI for a in ['X','Y','Z'] for b in ['X','Y','Z']]

def bound(mu,ops):
    ##############
    # Hamiltonian
    H = 0.*Operator('I'*L)
    H -= mu/2*(Operator(padI+'XI'+padI) + Operator(padI+'IX'+padI))
    #H -= mu*(Operator(padI+'XI'+padI))
    H -= Jx*Operator(padI+'XX'+padI)
    H -= Jy*Operator(padI+'YY'+padI)
    H -= Jz*Operator(padI+'ZZ'+padI)

    ############################
    # Semi-definite programming

    # Now we can list all the operators we need.
    evar_names = ['I'*L]
    for t1 in ops:
        for t2 in ops:
            i1 = ops.index(t1)
            i2 = ops.index(t2)
            op = Operator(t1).dag() * Operator(t2)
            for (s,c) in op.terms.items():
                if s not in evar_names:
                    evar_names.append(s)

    evars = {n: picos.ComplexVariable(f'<{n}>') for n in evar_names}
    idx = {evar_names[i]: i for i in range(len(evar_names))}

    problem = picos.Problem(verbosity=0)

    # We target the energy
    eH = 0
    for (s,c) in H.terms.items():
        eH += c*evars[s]
    problem.set_objective('min', eH.real)

    # Positivity bounds
    M = picos.HermitianVariable("M", len(ops))
    for t1 in ops:
        for t2 in ops:
            i1 = ops.index(t1)
            i2 = ops.index(t2)
            op = Operator(t1).dag() * Operator(t2)
            e = picos.Constant(0)
            for (s,c) in op.terms.items():
                e += c*evars[s]
            problem.add_constraint(M[i1,i2] == e)
    problem.add_constraint(M >> 0)

    # Translational invariance.
    def rot(l, x):
        return l[-x:] + l[:-x]

    # TODO this is only correct by coincidence
    for op in ops:
        for x in range(-4,4):
            opp = rot(op, x)
            try:
                problem.add_constraint(evars[op] == evars[opp])
            except:
                pass


    # Fix normalization
    problem.add_constraint(evars['I'*L] == 1.)

    sol = problem.solve(solver = 'mosek', primals=None, duals=None)
    return sol.reported_value


import matplotlib
import matplotlib.pyplot as plt

matplotlib.style.use('classic')
matplotlib.rcParams['font.family'] = 'STIXGeneral'
matplotlib.rcParams['axes.prop_cycle'] = plt.cycler(color='krbg')
matplotlib.rcParams['legend.numpoints'] = 1

mus = np.linspace(0,1.4,15)

try:
    with open('limit-mps.pickle', 'rb') as f:
        mus_mps, gse_D_1, gse_D_2 = pickle.load(f)
except:
    mus_mps = np.linspace(0,1.4,51)
    gse_D_1 = np.vectorize(lambda m: mps_gse(m,1,tries=50))(mus_mps)
    gse_D_2 = np.vectorize(lambda m: mps_gse(m,2,tries=2))(mus_mps)
    with open('limit-mps.pickle', 'wb') as f:
        pickle.dump((mus_mps, gse_D_1, gse_D_2), f)

plt.figure(figsize=(6,4))
plt.plot(mus_mps, gse_D_1, label='MPS ($D=1$)', c='black')
plt.plot(mus_mps, gse_D_2, label='MPS ($D=2$)', c='blue')
#plt.plot(mus, np.vectorize(lambda m: mps_gse(m,3))(mus), label='MPS ($D=3$)')
#plt.plot(mus, np.vectorize(lambda m: gse(m,8))(mus), label='Exact ($L=8$)')
#plt.plot(mus, np.vectorize(lambda m: gse(m,9))(mus), label='Exact ($L=9$)')
plt.plot(mus, np.vectorize(lambda m: bound(m,ops1))(mus), label='$N = 4$', ls='--', c='black')
plt.plot(mus, np.vectorize(lambda m: bound(m,ops2))(mus), label='$N = 5$', ls='--', c='blue')
plt.plot(mus, np.vectorize(lambda m: bound(m,ops3))(mus), label='$N = 6$', ls='--', c='red')
plt.ylabel('$\epsilon_0$')
plt.xlabel('$\mu$')
plt.legend(loc='best')
plt.tight_layout()
plt.savefig('limit.png', dpi=300)


==> figures/scalar-energy.py <==
import numpy as np
import picos


# Perturbative

m2 = 0.04

def E_0(L):
    n = np.arange(L)
    k = 2*np.pi * n / L
    E = np.sqrt(m2 + (2*np.sin(k/2))**2)/2
    return np.sum(E)

def E_1(L):
    return 0

def E_perturbative(L, lamda):
    return E_0(L) + lamda * E_1(L)

import matplotlib
import matplotlib.pyplot as plt

matplotlib.style.use('classic')
matplotlib.rcParams['font.family'] = 'STIXGeneral'
matplotlib.rcParams['axes.prop_cycle'] = plt.cycler(color='krbg')
matplotlib.rcParams['legend.numpoints'] = 1

# Read data
with open('bounds.dat') as f:
    bounds = np.array([[float(x) for x in l.split()] for l in f.readlines()])

with open('expects.dat') as f:
    expects = np.array([[float(x) for x in l.split()] for l in f.readlines()])

L1N2 = np.logical_and(bounds[:,2] == 1, bounds[:,3] == 2)
L2N3 = np.logical_and(bounds[:,2] == 2, bounds[:,3] == 3)
L3N4 = np.logical_and(bounds[:,2] == 3, bounds[:,3] == 4)
L4N5 = np.logical_and(bounds[:,2] == 4, bounds[:,3] == 5)
L5N6 = np.logical_and(bounds[:,2] == 5, bounds[:,3] == 6)
L6N7 = np.logical_and(bounds[:,2] == 6, bounds[:,3] == 7)
L7N8 = np.logical_and(bounds[:,2] == 7, bounds[:,3] == 8)

lamdas = np.linspace(0,0.1,30)

plt.figure(figsize=(5,4))
plt.errorbar(expects[:,0], expects[:,7], yerr=expects[:,8], fmt='.', label='Monte Carlo')
plt.plot(bounds[L1N2,1], bounds[L1N2,4], label='$L=1$, $N=2$', ls='-.')
#plt.plot(bounds[L2N3,1], bounds[L2N3,4], label='$L=2$, $N=3$')
plt.plot(bounds[L3N4,1], bounds[L3N4,4], label='$L=3$, $N=4$', ls='-.')
#plt.plot(bounds[L4N5,1], bounds[L4N5,4], label='$L=4$, $N=5$')
plt.plot(bounds[L5N6,1], bounds[L5N6,4], label='$L=5$, $N=6$', ls='--')
#plt.plot(bounds[L6N7,1], bounds[L6N7,4], label='$L=6$, $N=7$')
plt.plot(bounds[L7N8,1], bounds[L7N8,4], label='$L=7$, $N=8$', ls='-')
#plt.ylim(bottom=0.56)
plt.ylabel('$\epsilon_0$')
plt.xlabel('$\lambda$')
plt.legend(loc='lower right')
plt.tight_layout()
plt.savefig('scalar-energy.png', dpi=300)


==> figures/scalar-free.py <==
import itertools
import numbers
import numpy as np
import picos

#########################
# Manipulating operators

def product_terms(x1,p1,x2,p2):
    if p1 == 0 or x2 == 0:
        yield ((x1+x2,p1+p2), 1.)
        return
    yield from product_terms(x1+1,p1,x2-1,p2)
    for ((x,p),c) in product_terms(x1,p1-1,x2-1,p2):
        yield ((x,p),-1j*p1*c)

def _term_name(t):
    if len(t) == 0:
        return '1'
    return '*'.join(f'{s}({x})' for (s,x) in t)

def _term_str(t,c):
    if len(t) == 0:
        return f'{c}'
    return f'{c}*' + '*'.join(f'{s}({x})' for (s,x) in t)

def _local_at(l, dx):
    if l == '':
        return ''
    else:
        s,x = l
        return (s,x+dx)

def _to_x_p(op):
    x = op.count('x')
    p = op.count('p')
    assert op == 'x'*x + 'p'*p
    return (x,p)

def _term_mul(t,tp):
    # Collect operators that act on the same site.
    sites, sitesp = dict(), dict()
    for op, x in t:
        if x not in sites:
            sites[x] = ''
        sites[x] = sites[x] + op
    for op, x in tp:
        if x not in sitesp:
            sitesp[x] = ''
        sitesp[x] = sitesp[x] + op

    # Convert into (x,p) format.
    sites = {x: _to_x_p(op) for x,op in sites.items()}
    sitesp = {x: _to_x_p(op) for x,op in sitesp.items()}

    # Get generators for each site.
    rs = list(set(itertools.chain(sites.keys(),sitesp.keys())))
    gens = []
    for r in rs:
        if r in sites:
            x, p = sites[r]
        else:
            x, p = 0, 0
        if r in sitesp:
            xp, pp = sitesp[r]
        else:
            xp, pp = 0, 0
        gens.append(product_terms(x, p, xp, pp))

    # Take product and yield
    for term in itertools.product(*gens):
        ops = set()
        c = 1.
        for (i,((x,p),cp)) in enumerate(term):
            c *= cp
            if x > 0 or p > 0:
                ops.add(('x'*x+'p'*p,rs[i]))
        yield frozenset(ops), c

class Operator:
    def __init__(self, local=''):
        if isinstance(local, numbers.Number):
            self.terms = {frozenset(): local}
        elif local == '':
            self.terms = {frozenset(): 1.}
        else:
            self.terms = {frozenset({(local,0)}): 1.}

    def at(self, dx):
        """ Translate by dx. """
        r = Operator()
        r.terms = {frozenset({_local_at(l, dx) for l in t}): c for (t,c) in self.terms.items()}
        return r

    def dag(self):
        """ Return complex conjugate of self. """
        r = Operator()
        r.terms = {}
        for (t,c) in self.terms.items():
            term = Operator(1)
            # Collect operators that act on the same site
            sites = {}
            for op, x in t:
                if x not in sites:
                    sites[x] = ''
                sites[x] = op + sites[x]
            for site, opstr in sites.items():
                op = Operator()
                for opc in opstr:
                    op = Operator(opc) * op
                op = op.at(site)
                term *= op
            r += c.conjugate() * term
        return r

    def __add__(self, op):
        r = Operator(0)
        r.terms = {}
        for (t,c) in itertools.chain(self.terms.items(), op.terms.items()):
            if t in r.terms:
                r.terms[t] += c
            else:
                r.terms[t] = c
        return r

    def __sub__(self, op):
        return self+(-op)

    def __neg__(self):
        return -1*self

    def __mul__(self, op):
        r = Operator(0)
        r.terms = {}
        for (t,c) in self.terms.items():
            for (tp,cp) in op.terms.items():
                for tprod, cprod in _term_mul(t,tp):
                    cprod *= c*cp
                    if tprod in r.terms:
                        r.terms[tprod] += cprod
                    else:
                        r.terms[tprod] = cprod
        return r

    def __truediv__(self, x):
        assert isinstance(x, numbers.Number)
        r = Operator()
        r.terms = {t: c/x for (t,c) in self.terms.items()}
        return r

    def __rmul__(self, x):
        r = Operator()
        r.terms = {t: c*x for (t,c) in self.terms.items()}
        return r

    def __str__(self):
        return ' + '.join(f'{_term_str(t,c)}' for (t,c) in self.terms.items())

phi = Operator('x')
pi = Operator('p')


######################
# Hamiltonian density

mass2 = 0.1**2

H_free = 0.5*(phi-phi.at(1))*(phi-phi.at(1)) + mass2 * phi*phi / 2. + pi*pi/2.
H = H_free

############################
# Semi-definite programming


def bound(L):
    print(L)
    ops = [Operator()]
    ops += [phi.at(x) for x in range(-L,L+1)]
    ops += [pi.at(x) for x in range(-L,L+1)]

    evar_names = set()
    # Expectation variables.
    for i1, o1 in enumerate(ops):
        for i2, o2 in enumerate(ops):
            op = o1.dag()*o2
            for t in op.terms:
                evar_names.add(t)

    evars = {n: picos.ComplexVariable(f'<{_term_name(n)}>') for n in evar_names}

    problem = picos.Problem(verbosity=0)

    # We target the energy
    eH = picos.Constant(0)
    for (t,c) in H.terms.items():
        eH += c*evars[t]
    problem.set_objective('min', eH.real)

    # Positivity bounds
    M = picos.HermitianVariable("M", len(ops))
    for i1, o1 in enumerate(ops):
        for i2, o2 in enumerate(ops):
            op = o1.dag()*o2
            e = picos.Constant(0)
            for (t,c) in op.terms.items():
                e += c*evars[t]
            problem.add_constraint(M[i1,i2] == e)
    problem.add_constraint(M >> 0)

    # Translational invariance
    for t in evars:
        op1 = Operator()
        op1.terms = {t: 1.}
        for x in range(-L,L+1):
            op2 = op1.at(x)
            assert len(op2.terms) == 1
            tp = list(op2.terms.keys())[0]
            try:
                problem.add_constraint(evars[t] == evars[tp])
            except:
                pass

    # Commutators with the Hamiltonian must vanish.
    if False:
        for op in ops:
            com = H*op - op*H
            try:
                ecom = picos.Constant(0)
                for (t,c) in com.terms.items():
                    ecom += c*evars[t]
                print(ecom)
                problem.add_constraint(ecom == 0)
            except KeyError as err:
                print(err)

    # Fix normalization
    problem.add_constraint(evars[list(Operator().terms.keys())[0]] == 1.)

    sol = problem.solve(solver = 'mosek', primals=None, duals=None)
    return sol.reported_value

########
# Exact

def E_free(L):
    n = np.arange(L)
    k = 2*np.pi * n / L
    E = np.sqrt(mass2 + (2*np.sin(k/2))**2)/2
    return np.sum(E)

import matplotlib
import matplotlib.pyplot as plt

matplotlib.style.use('classic')
matplotlib.rcParams['font.family'] = 'STIXGeneral'
matplotlib.rcParams['axes.prop_cycle'] = plt.cycler(color='krbg')
matplotlib.rcParams['legend.numpoints'] = 1

L = np.arange(1,10)

plt.figure(figsize=(6,4))
plt.plot(L,0*L+E_free(1000)/1000, c='black', label='Exact')
plt.plot(L,np.vectorize(bound)(L), label='SDP', c='red', ls='', marker='.')
plt.ylabel('$\epsilon_0$')
plt.xlabel('$L$')
plt.ylim(0.6,0.66)
plt.legend(loc='lower right')
plt.tight_layout()
plt.savefig('scalar-free.png', dpi=300)


==> figures/scalar-x2.py <==
import numpy as np
import picos


import matplotlib
import matplotlib.pyplot as plt

matplotlib.style.use('classic')
matplotlib.rcParams['font.family'] = 'STIXGeneral'
matplotlib.rcParams['axes.prop_cycle'] = plt.cycler(color='krbg')
matplotlib.rcParams['legend.numpoints'] = 1

# Read data
with open('bounds.dat') as f:
    bounds = np.array([[float(x) for x in l.split()] for l in f.readlines()])

with open('expects.dat') as f:
    expects = np.array([[float(x) for x in l.split()] for l in f.readlines()])

L1N2 = np.logical_and(bounds[:,2] == 1, bounds[:,3] == 2)
L2N3 = np.logical_and(bounds[:,2] == 2, bounds[:,3] == 3)
L3N4 = np.logical_and(bounds[:,2] == 3, bounds[:,3] == 4)
L4N5 = np.logical_and(bounds[:,2] == 4, bounds[:,3] == 5)
L5N6 = np.logical_and(bounds[:,2] == 5, bounds[:,3] == 6)
L6N7 = np.logical_and(bounds[:,2] == 6, bounds[:,3] == 7)
L7N8 = np.logical_and(bounds[:,2] == 7, bounds[:,3] == 8)

plt.figure(figsize=(5,4))
plt.errorbar(expects[:,0], expects[:,3], yerr=expects[:,4], fmt='.', label='Monte Carlo')
plt.plot(bounds[L1N2,1], bounds[L1N2,6], label='$L=1$, $N=2$', ls=':')
#plt.plot(bounds[L2N3,1], bounds[L2N3,6], label='$L=2$, $N=3$')
plt.plot(bounds[L3N4,1], bounds[L3N4,6], label='$L=3$, $N=4$', ls='-.')
#plt.plot(bounds[L4N5,1], bounds[L4N5,6], label='$L=4$, $N=5$')
plt.plot(bounds[L5N6,1], bounds[L5N6,6], label='$L=5$, $N=6$', ls='--')
#plt.plot(bounds[L6N7,1], bounds[L6N7,6], label='$L=6$, $N=7$')
plt.plot(bounds[L7N8,1], bounds[L7N8,6], label='$L=7$, $N=8$', ls='-')

plt.ylabel('$\\langle \\phi^2\\rangle$')
plt.xlabel('$\lambda$')
plt.legend(loc='best')
plt.tight_layout()
plt.savefig('scalar-x2.png', dpi=300)


==> figures/spin.py <==
import numpy as np
import picos
import sys

L = 8
Jx = 1/3.
Jy = 1/2.
Jz = 1.


#########
# EXACT #
#########

def gse(mu):

    pauli_i = np.array([[1,0],[0,1]],dtype=np.complex128)
    pauli_x = np.array([[0,1],[1,0]],dtype=np.complex128)
    pauli_y = np.array([[0,-1j],[1j,0]],dtype=np.complex128)
    pauli_z = np.array([[1,0],[0,-1]],dtype=np.complex128)

    sigma_x = [np.ones((1,1), dtype=np.complex128) for _ in range(L)]
    sigma_y = [np.ones((1,1), dtype=np.complex128) for _ in range(L)]
    sigma_z = [np.ones((1,1), dtype=np.complex128) for _ in range(L)]

    for x in range(L):
        for y in range(L):
            if x == y:
                sigma_x[x] = np.kron(sigma_x[x], pauli_x)
                sigma_y[x] = np.kron(sigma_y[x], pauli_y)
                sigma_z[x] = np.kron(sigma_z[x], pauli_z)
            else:
                sigma_x[x] = np.kron(sigma_x[x], pauli_i)
                sigma_y[x] = np.kron(sigma_y[x], pauli_i)
                sigma_z[x] = np.kron(sigma_z[x], pauli_i)

    D = 2**L
    H = np.zeros((D,D), dtype=np.complex128)
    for x in range(L):
        xp = (x+1)%L
        H -= mu*sigma_x[x]
        if L == 1:
            continue
        if L == 2 and xp == 0:
            continue
        H -= Jx*sigma_x[x]@sigma_x[xp]
        H -= Jy*sigma_y[x]@sigma_y[xp]
        H -= Jz*sigma_z[x]@sigma_z[xp]

    vals, vecs = np.linalg.eigh(H)
    return vals[0]


#######
# SDP #
#######

#########################
# Manipulating operators

def pauli_mul_1(a, b):
    if a == 'I':
        return b, 1.+0j
    if b == 'I':
        return a, 1.+0j
    if a == b:
        return 'I', 1.+0j
    if a == 'X' and b == 'Y':
        return 'Z', 1j
    if a == 'Y' and b == 'Z':
        return 'X', 1j
    if a == 'Z' and b == 'X':
        return 'Y', 1j
    r, c = pauli_mul(b, a)
    return r, -c

def pauli_mul(a, b):
    assert len(a) == len(b)
    c = 1.
    r = []
    for i in range(len(a)):
        s, d = pauli_mul_1(a[i], b[i])
        r.append(s)
        c *= d
    return ''.join(r), c

class Operator:
    def __init__(self, pauli=None, N=None):
        assert pauli is None or N is None
        assert pauli is not None or N is not None
        if N is not None:
            self.N = N
            self.terms = dict()
        if pauli is not None:
            self.N = len(pauli)
            self.terms = {pauli: 1.+0j}

    def __iadd__(self, op):
        assert self.N == op.N
        for s, c in op.terms.items():
            if s not in self.terms:
                self.terms[s] = 0.j
            self.terms[s] += c
        return self

    def __sub__(self, op):
        assert self.N == op.N
        return self+(-op)

    def __neg__(self):
        return -1*self

    def __add__(self, op):
        assert self.N == op.N
        r = Operator(N=self.N)
        r += self
        r += op
        return r

    def __mul__(self, op):
        assert self.N == op.N
        r = Operator(N=self.N)
        for s, c in self.terms.items():
            for sp, cp in op.terms.items():
                ns, nc = pauli_mul(s,sp)
                nc *= c*cp
                r.terms[ns] = nc
        return r

    def __rmul__(self, x):
        r = Operator(N=self.N)
        for s, c in self.terms.items():
            r.terms[s] = x*c
        return r

    def dag(self):
        r = Operator(N=self.N)
        for s, c in self.terms.items():
            r.terms[s] = c.conjugate()
        return r

    def __str__(self):
        return ' + '.join([f'{self.terms[t]}*{str(t)}' for t in self.terms])



# The set of operators that generate the positivity bounds.
def rot(l, x):
    return l[-x:] + l[:-x]

ops1 = ['I'*L]
ops1 += [rot('X' + 'I'*(L-1),x) for x in range(L)]
ops1 += [rot('XX' + 'I'*(L-2),x) for x in range(L)]
#ops1 += [rot('YY' + 'I'*(L-2),x) for x in range(L)]
ops1 += [rot('ZZ' + 'I'*(L-2),x) for x in range(L)]
ops1 = list(set(ops1))


ops2 = ops1.copy()
ops2 += [rot('YY' + 'I'*(L-2),x) for x in range(L)]
if False:
    ops2 += [rot('Y' + 'I'*(L-1),x) for x in range(L)]
    ops2 += [rot('Z' + 'I'*(L-1),x) for x in range(L)]
    ops2 += [rot('XY' + 'I'*(L-2),x) for x in range(L)]
    ops2 += [rot('YX' + 'I'*(L-2),x) for x in range(L)]
    ops2 += [rot('YZ' + 'I'*(L-2),x) for x in range(L)]
    ops2 += [rot('ZY' + 'I'*(L-2),x) for x in range(L)]
    ops2 += [rot('ZX' + 'I'*(L-2),x) for x in range(L)]
    ops2 += [rot('XZ' + 'I'*(L-2),x) for x in range(L)]
    #ops2 += [rot('XIX'+'I'*(L-3),x) for x in range(L)]
    #ops2 += [rot('YIY'+'I'*(L-3),x) for x in range(L)]
    #ops2 += [rot('ZIZ'+'I'*(L-3),x) for x in range(L)]
ops2 = list(set(ops2))


def bound(mu, ops):

    ##############
    # Hamiltonian

    H = 0.*Operator('I'*L)
    for x in range(L):
        H -= mu*Operator('I'*x + 'X' + 'I'*(L-x-1))
    for x in range(L-1):
        H -= Jx * Operator('I'*x + 'XX' + 'I'*(L-x-2))
        H -= Jy * Operator('I'*x + 'YY' + 'I'*(L-x-2))
        H -= Jz * Operator('I'*x + 'ZZ' + 'I'*(L-x-2))
    if L > 2:
        H -= Jx * Operator('X'+'I'*(L-2)+'X')
        H -= Jy * Operator('Y'+'I'*(L-2)+'Y')
        H -= Jz * Operator('Z'+'I'*(L-2)+'Z')


    ############################
    # Semi-definite programming

    # Now we can list all the operators we need.
    evar_names = ['I'*L]
    for t1 in ops:
        for t2 in ops:
            i1 = ops.index(t1)
            i2 = ops.index(t2)
            op = Operator(t1).dag() * Operator(t2)
            for (s,c) in op.terms.items():
                if s not in evar_names:
                    evar_names.append(s)

    evars = {n: picos.ComplexVariable(f'<{n}>') for n in evar_names}
    idx = {evar_names[i]: i for i in range(len(evar_names))}

    problem = picos.Problem(verbosity=0)

    # We target the energy
    eH = 0
    for (s,c) in H.terms.items():
        eH += c*evars[s]
    problem.set_objective('min', eH.real)

    # Positivity bounds
    M = picos.HermitianVariable("M", len(ops))
    for t1 in ops:
        for t2 in ops:
            i1 = ops.index(t1)
            i2 = ops.index(t2)
            op = Operator(t1).dag() * Operator(t2)
            e = picos.Constant(0)
            for (s,c) in op.terms.items():
                e += c*evars[s]
            problem.add_constraint(M[i1,i2] == e)
    problem.add_constraint(M >> 0)

    # Fix normalization
    problem.add_constraint(evars['I'*L] == 1.)

    sol = problem.solve(solver = 'mosek', primals=None, duals=None)
    return sol.reported_value



import matplotlib
import matplotlib.pyplot as plt

matplotlib.style.use('classic')
matplotlib.rcParams['font.family'] = 'STIXGeneral'
matplotlib.rcParams['axes.prop_cycle'] = plt.cycler(color='krbg')
matplotlib.rcParams['legend.numpoints'] = 1


#mus = np.linspace(0,1.4,21)
mus = np.linspace(0,1.4,11)
#mus = np.linspace(0.25,0.4,21)

plt.figure(figsize=(6,4))
plt.plot(mus, np.vectorize(gse)(mus), label='Exact', c='black')
plt.plot(mus, np.vectorize(lambda m: bound(m, ops1))(mus), label='SDP1', ls=':', c='blue')
plt.plot(mus, np.vectorize(lambda m: bound(m, ops2))(mus), label='SDP2', ls='--', c='red')
plt.ylabel('$E_0$')
plt.xlabel('$\mu$')
#plt.ylim(top=0)
plt.legend(loc='best')
plt.tight_layout()
plt.savefig('spin.png', dpi=300)

